Simulating magnetized neutron stars with discontinuous Galerkin methods

Discontinuous Galerkin methods are popular because they can achieve high order where the solution is smooth, because they can capture shocks while needing only nearest-neighbor communication, and because they are relatively easy to formulate on complex meshes. We perform a detailed comparison of various limiting strategies presented in the literature applied to the equations of general relativistic magnetohydrodynamics. We compare the standard minmod/$\Lambda\Pi^N$ limiter, the hierarchical limiter of Krivodonova, the simple WENO limiter, the HWENO limiter, and a discontinuous Galerkin-finite-difference hybrid method. The ultimate goal is to understand what limiting strategies are able to robustly simulate magnetized TOV stars without any fine-tuning of parameters. Among the limiters explored here, the only limiting strategy we can endorse is a discontinuous Galerkin-finite-difference hybrid method.

==> anc/CylindricalBlastWave/Hweno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: Hweno
    TvbConstant: 1.0
    NeighborWeight: 0.01
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveHweno"
  ReductionFileName: "GrmhdBlastWaveHweno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [400]
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/CylindricalBlastWave/Krivodonova.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 0.0

Limiter:
  Krivodonova:
    Alphas: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveKrivodonova"
  ReductionFileName: "GrmhdBlastWaveKrivodonova"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 400
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/CylindricalBlastWave/LambdaPiN.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 0.0

Limiter:
  Minmod:
    Type: Muscl
    TvbConstant: 1.0
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveLambdaPiN"
  ReductionFileName: "GrmhdBlastWaveLambdaPiN"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [400]
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/CylindricalBlastWave/SimpleWeno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: SimpleWeno
    TvbConstant: 0.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveSimpleWeno"
  ReductionFileName: "GrmhdBlastWaveSimpleWeno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [400]
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/CylindricalBlastWave/SubcellP2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-4
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-4
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveSubcellP2"
  ReductionFileName: "GrmhdBlastWaveSubcellP2"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [400]
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/CylindricalBlastWave/SubcellP5.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.01
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-6.0, -6.0, -6.0]
    UpperBound: [6.0, 6.0, 6.0]
    InitialRefinement: [5, 5, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-4
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-4
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  BlastWave:
    InnerRadius: 0.8
    OuterRadius: 1.0
    InnerDensity: 1.0e-2
    OuterDensity: 1.0e-4
    InnerPressure: 1.0
    OuterPressure: 5.0e-4
    MagneticField: [0.1, 0.0, 0.0]
    AdiabaticIndex: 1.3333333333333333333
    Geometry: Cylindrical

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdBlastWaveSubcellP5"
  ReductionFileName: "GrmhdBlastWaveSubcellP5"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [400]
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/Hweno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: Hweno
    TvbConstant: 5.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopHweno"
  ReductionFileName: "GrmhdMagneticLoopHweno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 200
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/Krivodonova.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Krivodonova:
    Alphas: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopKrivodonova"
  ReductionFileName: "GrmhdMagneticLoopKrivodonova"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 200
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/LambdaPiN.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Minmod:
    Type: LambdaPi1
    # The optimal value of the TVB constant is problem-dependent.
    # This test uses 0 to favor robustness over accuracy.
    TvbConstant: 5.0
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopLambdaPiN"
  ReductionFileName: "GrmhdMagneticLoopLambdaPiN"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 200
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/SimpleWeno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: SimpleWeno
    TvbConstant: 5.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopSimpleWeno"
  ReductionFileName: "GrmhdMagneticLoopSimpleWeno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 200
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/SubcellP2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-5
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-5
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: 1.0e-5
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopSubcellP2"
  ReductionFileName: "GrmhdMagneticLoopSubcellP2"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticFieldLoop/SubcellP5.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [5, 5, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-5
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-5
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: 1.0e-5
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  MagneticFieldLoop:
    InnerRadius: 0.001
    OuterRadius: 0.3
    RestMassDensity: 1.0
    Pressure: 3.0
    # Values of [1/12, 1/24, 0]
    AdvectionVelocity: [0.8333333333333333, 0.41666666666666666, 0]
    # AdvectionVelocity: [0.41666666666666666, 0.208333333333333333, 0]
    MagFieldStrength: 0.001
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticLoopSubcellP5"
  ReductionFileName: "GrmhdMagneticLoopSubcellP5"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 2400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [2400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/Hweno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

Limiter:
  Weno:
    Type: Hweno
    TvbConstant: 1.0
    NeighborWeight: 0.001
    DisableForDebugging: false

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorHweno"
  ReductionFileName: "GrmhdMagneticRotorHweno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/Krivodonova.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

Limiter:
  Krivodonova:
    Alphas: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
    DisableForDebugging: false

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorKrivodonova"
  ReductionFileName: "GrmhdMagneticRotorKrivodonova"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/LambdaPiN.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

Limiter:
  Minmod:
    Type: LambdaPi1
    # The optimal value of the TVB constant is problem-dependent.
    # This test uses 0 to favor robustness over accuracy.
    TvbConstant: 5.0
    DisableForDebugging: false

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorLambdaPiN"
  ReductionFileName: "GrmhdMagneticRotorLambdaPiN"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/SimpleWeno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

Limiter:
  Weno:
    Type: SimpleWeno
    TvbConstant: 1.0
    NeighborWeight: 0.01
    DisableForDebugging: false

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorSimpleWeno"
  ReductionFileName: "GrmhdMagneticRotorSimpleWeno"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/SubcellP2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [6, 6, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-5
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-5
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorSubcellP2"
  ReductionFileName: "GrmhdMagneticRotorSubcellP2"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagneticRotor/SubcellP5.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001
  TimeStepper:
    RungeKutta3:
    # AdamsBashforth:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -0.5, -0.5]
    UpperBound: [0.5, 0.5, 0.5]
    InitialRefinement: [5, 5, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence: None
    BoundaryCondition: Periodic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-5
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-5
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  MagneticRotor:
    RotorRadius: 0.1
    RotorDensity: 10.0
    BackgroundDensity: 1.0
    Pressure: 1.0
    AngularVelocity: 9.95
    MagneticField: [1.0, 0.0, 0.0]
    AdiabaticIndex: 1.66666666666666667

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdMagneticRotorSubcellP5"
  ReductionFileName: "GrmhdMagneticRotorSubcellP5"

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 400]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 20
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure,
                             MagneticField, SpatialVelocity, LorentzFactor,
                             TildePhi]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [400]
  : - Completion


EventsAndDenseTriggers:


==> anc/MagnetizedTovStar/GrmhdMagnetizedTovStarLev1.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanMagnetizedTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [1, 1, 1]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.1
  TimeStepper:
    RungeKutta3:

AnalyticData:
  MagnetizedTovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0
    PressureExponent: 2
    # 2500 gives a magnetic field strength of ~10^{16}G
    VectorPotentialAmplitude: 2500
    CutoffPressureFraction: 0.04


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 10000
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, SpecificInternalEnergy, Pressure,
                             SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
        ObservePerCore: false
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 40,000 slabs with a dt of 0.1 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [40000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdMagnetizedTovStarLev1"
  ReductionFileName: "./GrmhdMagnetizedTovStarLev1"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/MagnetizedTovStar/GrmhdMagnetizedTovStarLev2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanMagnetizedTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [2, 2, 2]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.1
  TimeStepper:
    RungeKutta3:

AnalyticData:
  MagnetizedTovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0
    PressureExponent: 2
    # 2500 gives a magnetic field strength of ~10^{16}G
    VectorPotentialAmplitude: 2500
    CutoffPressureFraction: 0.04


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 500
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity # , SpecificInternalEnergy, Pressure,
                             # SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             # TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
        ObservePerCore: false
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 40,000 slabs with a dt of 0.1 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [40000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdMagnetizedTovStarLev2"
  ReductionFileName: "./GrmhdMagnetizedTovStarLev2"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/MagnetizedTovStar/GrmhdMagnetizedTovStarLev3.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanMagnetizedTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [3, 3, 3]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.05
  TimeStepper:
    RungeKutta3:

AnalyticData:
  MagnetizedTovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0
    PressureExponent: 2
    # 2500 gives a magnetic field strength of ~10^{16}G
    VectorPotentialAmplitude: 2500
    CutoffPressureFraction: 0.04


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 10000
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, SpecificInternalEnergy, Pressure,
                             SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 80,000 slabs with a dt of 0.05 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [80000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdMagnetizedTovStarLev3"
  ReductionFileName: "./GrmhdMagnetizedTovStarLev3"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/RiemannProblems/Hweno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  # AlignedLattice:
  #   BlockBounds: [[-1.0, -0.333333333333333333, 0.333333333333333333, 1.0],
  #                 [-1.0, 1.0], [-1.0, 1.0]]
  #   InitialGridPoints: [3, 3, 3]
  #   InitialLevels: [6, 6, 6]
  #   RefinedLevels: []
  #   RefinedGridPoints: []
  #   BlocksToExclude: []

  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [7, 0, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: Hweno
    # The optimal value of the TVB constant is problem-dependent.
    # This test uses 0 to favor robustness over accuracy.
    TvbConstant: 0.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.1e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemHweno"
  ReductionFileName: "GrmhdRiemannProblemHweno"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/RiemannProblems/Krivodonova.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# NOTE: you have to limit TildePhi too because we enable div cleaning. If we
# disable div cleaning then we don't have to limit TildePhi.

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  # AlignedLattice:
  #   BlockBounds: [[-1.0, -0.333333333333333333, 0.333333333333333333, 1.0],
  #                 [-1.0, 1.0], [-1.0, 1.0]]
  #   InitialGridPoints: [3, 3, 3]
  #   InitialLevels: [6, 6, 6]
  #   RefinedLevels: []
  #   RefinedGridPoints: []
  #   BlocksToExclude: []

  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [7, 0, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Krivodonova:
    Alphas: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.1e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemKrivodonova"
  ReductionFileName: "GrmhdRiemannProblemKrivodonova"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/RiemannProblems/LambdaPiN.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  # AlignedLattice:
  #   BlockBounds: [[-1.0, -0.333333333333333333, 0.333333333333333333, 1.0],
  #                 [-1.0, 1.0], [-1.0, 1.0]]
  #   InitialGridPoints: [3, 3, 3]
  #   InitialLevels: [6, 6, 6]
  #   RefinedLevels: []
  #   RefinedGridPoints: []
  #   BlocksToExclude: []

  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [6, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Minmod:
    Type: LambdaPi1
    # The optimal value of the TVB constant is problem-dependent.
    # This test uses 0 to favor robustness over accuracy.
    TvbConstant: 0.0
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.1e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemLambdaPiN"
  ReductionFileName: "GrmhdRiemannProblemLambdaPiN"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/RiemannProblems/SimpleWeno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  # AlignedLattice:
  #   BlockBounds: [[-1.0, -0.333333333333333333, 0.333333333333333333, 1.0],
  #                 [-1.0, 1.0], [-1.0, 1.0]]
  #   InitialGridPoints: [3, 3, 3]
  #   InitialLevels: [6, 6, 6]
  #   RefinedLevels: []
  #   RefinedGridPoints: []
  #   BlocksToExclude: []

  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [7, 0, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: SimpleWeno
    # The optimal value of the TVB constant is problem-dependent.
    # This test uses 0 to favor robustness over accuracy.
    TvbConstant: 0.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.1e-12
    MinimumValueOfD: 1.0e-12
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-12
    DensityCutoff: 1.01e-12
    TransitionDensityCutoff: 1.0e-11
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemSimpleWeno"
  ReductionFileName: "GrmhdRiemannProblemSimpleWeno"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/RiemannProblems/SubcellP2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [7, 0, 0]
    InitialGridPoints: [3, 3, 3]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-4
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-4
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemSubcell"
  ReductionFileName: "GrmhdRiemannProblemSubcell"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure, TciStatus]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/RiemannProblems/SubcellP5.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanCylindricalBlastWave
# Version: 2021.09.11

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0005
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [-0.5, -1.0, -1.0]
    UpperBound: [0.5, 1.0, 1.0]
    InitialRefinement: [6, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence: None
    BoundaryCondition: DirichletAnalytic

SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-4
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-4
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

AnalyticData:
  RiemannProblem:
    # RP1
    AdiabaticIndex: 2.0
    LeftDensity: 1.0
    LeftPressure: 1.0
    LeftVelocity: [0.0, 0.0, 0.0]
    LeftMagneticField: [0.5, 1.0, 0.0]
    RightDensity: 0.125
    RightPressure: 0.1
    RightVelocity: [0.0, 0.0, 0.0]
    RightMagneticField: [0.5, -1.0, 0.0]
    Lapse: 1.0
    ShiftX: 0.0

    # RP2
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 30.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [5.0, 6.0, 6.0]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [5.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP3
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 1000.0
    # LeftVelocity: [0.0, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [0.0, 0.0, 0.0]
    # RightMagneticField: [10.0, 0.7, 0.7]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP4
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.0
    # LeftPressure: 0.1
    # LeftVelocity: [0.999, 0.0, 0.0]
    # LeftMagneticField: [10.0, 7.0, 7.0]
    # RightDensity: 1.0
    # RightPressure: 0.1
    # RightVelocity: [-0.999, 0.0, 0.0]
    # RightMagneticField: [10.0, -7.0, -7.0]
    # Lapse: 1.0
    # ShiftX: 0.0

    # RP5
    # AdiabaticIndex: 1.66666666666666666
    # LeftDensity: 1.08
    # LeftPressure: 0.95
    # LeftVelocity: [0.4, 0.3, 0.2]
    # LeftMagneticField: [2.0, 0.3, 0.3]
    # RightDensity: 1.0
    # RightPressure: 1.0
    # RightVelocity: [-0.45, -0.2, 0.2]
    # RightMagneticField: [2.0, -0.7, 0.5]
    # Lapse: 1.0
    # ShiftX: 0.0

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

Observers:
  VolumeFileName: "GrmhdRiemannProblemSubcellP5"
  ReductionFileName: "GrmhdRiemannProblemSubcellP5"

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 800
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, Pressure, TciStatus]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 50
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      Specified:
        Values: [800]
  : - Completion

EventsAndDenseTriggers:


==> anc/SmoothFlow/Hweno.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivClean
# Check: execute

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001227184630308513
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [6.283185307179586, 6.283185307179586, 6.283185307179586]
    InitialRefinement: [1, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence:
      None:
    BoundaryCondition: Periodic

AnalyticSolution:
  SmoothFlow:
    MeanVelocity: [0.8, 0.0, 0.0]
    WaveVector: [1.0, 0.0, 0.0]
    Pressure: 1.0
    AdiabaticIndex: 1.4
    PerturbationSize: 0.7


SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 192000]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 10
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      Specified:
        Values: [192000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdSmoothFlowHwenoLev1"
  ReductionFileName: "./GrmhdSmoothFlowHwenoLev1"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: Hweno
    TvbConstant: 1.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/SmoothFlow/Krivodonova.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivClean
# Check: execute

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001227184630308513
  TimeStepper:
    RungeKutta3:
    # AdamsBashforthN:
    #   Order: 1

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [6.283185307179586, 6.283185307179586, 6.283185307179586]
    InitialRefinement: [4, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence:
      None:
    BoundaryCondition: Periodic

AnalyticSolution:
  SmoothFlow:
    MeanVelocity: [0.8, 0.0, 0.0]
    WaveVector: [1.0, 0.0, 0.0]
    Pressure: 1.0
    AdiabaticIndex: 1.4
    PerturbationSize: 0.7


SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 192000]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 10
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      Specified:
        Values: [192000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdSmoothFlowKrivodonovaLev4"
  ReductionFileName: "./GrmhdSmoothFlowKrivodonovaLev4"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Krivodonova:
    Alphas: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/SmoothFlow/LambdaPiN.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivClean
# Check: execute

# dt is chosen so that every 100 steps is one period
Evolution:
  InitialTime: 0.0
  # InitialTimeStep: 0.019634954084936207 # Lev 1
  # InitialTimeStep: 0.009817477042468103 # Lev 2
  # InitialTimeStep: 0.004908738521234052 # Lev 3
  InitialTimeStep: 0.001227184630308513 # Lev 4
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [6.283185307179586, 6.283185307179586, 6.283185307179586]
    InitialRefinement: [4, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence:
      None:
      # UniformTranslation:
      #   Velocity: [0.5, 0.2, 0.0]
      #   InitialTime: 0.
    BoundaryCondition: Periodic

AnalyticSolution:
  SmoothFlow:
    MeanVelocity: [0.8, 0.0, 0.0]
    WaveVector: [1.0, 0.0, 0.0]
    Pressure: 1.0
    AdiabaticIndex: 1.4
    PerturbationSize: 0.7


SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
  #   Subcell:
  #     RdmpDelta0: 1.0e-4
  #     RdmpEpsilon: 1.0e-3
  #     PerssonExponent: 1.0
  #     InitialData:
  #       RdmpDelta0: 1.0e-4
  #       RdmpEpsilon: 1.0e-3
  #       PerssonExponent: 1.0
  #     AlwaysUseSubcells: false
  #   TciOptions:
  #     MinimumValueOfD: 1.0e-20
  #     AtmosphereDensity: 1.01e-15
  #     SafetyFactorForB: 1.0e-12
  # SubcellSolver:
  #   Reconstructor:
  #     MonotisedCentralPrim:

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 192000]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 10
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
    # - ObserveErrorNorms:
    #     SubfileName: Errors
  ? Slabs:
      Specified:
        Values: [192000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdSmoothFlowLambdaPiNLev4"
  ReductionFileName: "./GrmhdSmoothFlowLambdaPiNLev4"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Minmod:
    Type: LambdaPiN
    TvbConstant: 1.0
    DisableForDebugging: False

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/SmoothFlow/MakeTable.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import h5py
from scipy.interpolate import interp1d

mpl.rcParams['mathtext.fontset'] = 'cm'
mpl.rcParams['mathtext.rm'] = 'serif'


def get_x_data(extents, num_elements, data):
    """Extract the data in the fastest varying (x) direction assuming the
    solution is constant in both y and z.

    :param extents: a numpy array of the extents (number of grid points) in each
    direction of the  element. Size must be 3 times that of `num_element`
    :param num_element: the number of elements in the data loaded
    :param data: the data for which to extract only the first x stripe
    :return: data over all elements for only the first stripe of the fastest
    varying dimension (x)
    :rtype: numpy array
    """
    x_data = np.asarray([])
    start_index = 0
    for element in range(num_elements):
        x_data = np.append(
            x_data,
            data[start_index:np.int(start_index + extents[3 * element])])
        start_index += np.int(extents[3 * element] * extents[3 * element + 1] *
                              extents[3 * element + 2])
    return x_data


def get_1d_data_from_3d_data(element_data, last_id_and_time,
                             quantity_name_in_file):
    extents = np.asarray(element_data[last_id_and_time[0]]['total_extents'])
    num_elements = extents.shape[0] // 3
    x_coord = get_x_data(
        extents, num_elements,
        np.asarray(element_data[last_id_and_time[0]]['InertialCoordinates_x']))
    function = get_x_data(
        extents, num_elements,
        np.asarray(element_data[last_id_and_time[0]][quantity_name_in_file]))
    # sort by x coordinate
    return zip(*sorted(zip(x_coord, function)))


def load_data(filename, quantity="RestMassDensity"):
    element_data = h5py.File(filename, 'r')['element_data.vol']
    last_id_and_time = [(x, element_data.get(x).attrs['observation_value'])
                        for x in element_data.keys()]
    last_id_and_time.sort(key=lambda x: x[1])
    last_id_and_time = last_id_and_time[-1]

    return get_1d_data_from_3d_data(element_data, last_id_and_time, quantity)


def write_table(limiters, levs, latex_name):
    table_contents = ""
    for limiter_index in range(len(limiters)):
        limiter = limiters[limiter_index]
        errors = [
            tuple(
                load_data(
                    "GrmhdSmoothFlow" + limiter + "Lev" + str(lev) + "0.h5",
                    "Error(RestMassDensity)"))[1] for lev in levs
        ]
        for lev_index in range(len(levs)):
            if lev_index == 0:
                table_contents += latex_name[limiter_index]
            l2_error = np.sqrt(np.mean(np.square(errors[lev_index])))
            table_contents += (
                " & " + ("\phantom{0}" if lev_index < 3 else "") +
                "{0} & {1:1.5e} & ".format(2**levs[lev_index], l2_error))
            if lev_index > 0:
                table_contents += "\phantom{-0}" + "{0:1.2f}".format(
                    np.log2(
                        np.sqrt(np.mean(np.square(errors[lev_index - 1]))) /
                        l2_error))
            table_contents += "\\\\\n"
        table_contents += "\hline \n"
    table_contents = table_contents.replace("e-0", "e-")
    print(table_contents)


write_table(
    ["LambdaPiN", "Hweno", "SimpleWeno", "Krivodonova", "SubcellP5"],
    [1, 2, 3, 4],
    ["$\\Lambda\\Pi^N$", "HWENO", "Simple WENO", "Krivodonova", "DG-FD P$_5$"])


==> anc/SmoothFlow/SimpleWeno.yaml <==
# Distributed under the MIT See.
# License LICENSE.txt for details.

# Executable: EvolveValenciaDivClean
# Check: execute

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001227184630308513
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [6.283185307179586, 6.283185307179586, 6.283185307179586]
    InitialRefinement: [1, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence:
      None:
    BoundaryCondition: Periodic

AnalyticSolution:
  SmoothFlow:
    MeanVelocity: [0.8, 0.0, 0.0]
    WaveVector: [1.0, 0.0, 0.0]
    Pressure: 1.0
    AdiabaticIndex: 1.4
    PerturbationSize: 0.7


SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 192000]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 10
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      Specified:
        Values: [192000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdSmoothFlowSimpleWenoLev1"
  ReductionFileName: "./GrmhdSmoothFlowSimpleWenoLev1"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

Limiter:
  Weno:
    Type: SimpleWeno
    TvbConstant: 1.0
    NeighborWeight: 0.001
    DisableForDebugging: false

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/SmoothFlow/SubcellP5.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivClean
# Check: execute

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.001227184630308513
  TimeStepper:
    RungeKutta3:

PhaseChangeAndTriggers:

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [6.283185307179586, 6.283185307179586, 6.283185307179586]
    InitialRefinement: [4, 0, 0]
    InitialGridPoints: [6, 6, 6]
    TimeDependence:
      None:
    BoundaryCondition: Periodic

AnalyticSolution:
  SmoothFlow:
    MeanVelocity: [0.8, 0.0, 0.0]
    WaveVector: [1.0, 0.0, 0.0]
    Pressure: 1.0
    AdiabaticIndex: 1.4
    PerturbationSize: 0.7


SpatialDiscretization:
  BoundaryCorrection:
    Rusanov:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

EventsAndTriggers:
  ? Slabs:
      Specified:
        Values: [0, 192000]
  # ? Slabs:
  #     EvenlySpaced:
  #       Interval: 10
  #       Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      Specified:
        Values: [192000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdSmoothFlowSubcellP5Lev4"
  ReductionFileName: "./GrmhdSmoothFlowSubcellP5Lev4"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:


==> anc/TovStar/GrmhdTovStarLev1.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [1, 1, 1]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.1
  TimeStepper:
    RungeKutta3:

AnalyticSolution:
  TovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 10000
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, SpecificInternalEnergy, Pressure,
                             SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
        ObservePerCore: false
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 40,000 slabs with a dt of 0.1 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [40000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdTovStarLev1"
  ReductionFileName: "./GrmhdTovStarLev1"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:

InterpolationTargets:
  CenterOfStar:
    Points: [[0,0,0]]


==> anc/TovStar/GrmhdTovStarLev2.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [2, 2, 2]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.1
  TimeStepper:
    RungeKutta3:

AnalyticSolution:
  TovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
      MagneticFieldCutoff: DoNotCheckMagneticField
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 10000
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, SpecificInternalEnergy, Pressure,
                             SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
        ObservePerCore: false
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 40,000 slabs with a dt of 0.1 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [40000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdTovStarLev2"
  ReductionFileName: "./GrmhdTovStarLev2"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:

InterpolationTargets:
  CenterOfStar:
    Points: [[0,0,0]]


==> anc/TovStar/GrmhdTovStarLev3.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

# Executable: EvolveValenciaDivCleanTovStar
# Version: 2021.09.11

DomainCreator:
  AlignedLattice:
    BlockBounds: [[-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0],
                  [-20.0, -6.666666666666666, 6.666666666666666, 20.0]]
    InitialGridPoints: [6, 6, 6]
    InitialLevels: [3, 3, 3]
    RefinedLevels: []
    RefinedGridPoints: []
    BlocksToExclude: []
    BoundaryCondition: Periodic

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.05
  TimeStepper:
    RungeKutta3:

AnalyticSolution:
  TovStar:
    CentralDensity: 1.28e-3
    PolytropicConstant: 100.0
    PolytropicExponent: 2.0


SpatialDiscretization:
  BoundaryCorrection:
    Hll:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
    Subcell:
      RdmpDelta0: 1.0e-7
      RdmpEpsilon: 1.0e-3
      PerssonExponent: 4.0
      InitialData:
        RdmpDelta0: 1.0e-7
        RdmpEpsilon: 1.0e-3
        PerssonExponent: 4.0
      AlwaysUseSubcells: false
    TciOptions:
      MinimumValueOfD: 1.0e-20
      MinimumValueOfTildeTau: 1.0e-40
      AtmosphereDensity: 1.01e-15
      SafetyFactorForB: 1.0e-12
  SubcellSolver:
    Reconstructor:
      MonotisedCentralPrim:

PhaseChangeAndTriggers:
  - - Slabs:
        EvenlySpaced:
          Interval: 10000
          Offset: 0
    - - VisitAndReturn(WriteCheckpoint)

EventsAndTriggers:
  ? Slabs:
      EvenlySpaced:
        Interval: 10000
        Offset: 0
  : - ObserveFields:
        VariablesToObserve: [RestMassDensity, SpecificInternalEnergy, Pressure,
                             SpecificEnthalpy, SpatialVelocity, LorentzFactor,
                             # MagneticField, DivergenceCleaningField,
                             TildeD, TildeTau
                             # , Lapse
                             # , dt(TildeD), dt(TildeTau), dt(TildeS)
                             ]
        SubfileName: element_data
        InterpolateToMesh: None
        CoordinatesFloatingPointType: Float
        FloatingPointTypes: [Float]
  ? Slabs:
      EvenlySpaced:
        Interval: 100
        Offset: 0
  : - ObserveTimeStep:
        SubfileName: time_steps
        PrintTimeToTerminal: true
  ? Slabs:
      EvenlySpaced:
        Interval: 10
        Offset: 0
  : - ObserveNorms:
        SubfileName: max_data
        TensorsToObserve:
          - Name: RestMassDensity
            NormType: Max
            Components: Individual
  ? Slabs:
      Specified:
        # 80,000 slabs with a dt of 0.05 means final time of 4000M, which with
        # M=M_sun means we have a final time of 20ms
        Values: [80000]
  : - Completion

Observers:
  VolumeFileName: "./GrmhdTovStarLev3"
  ReductionFileName: "./GrmhdTovStarLev3"

EvolutionSystem:
  ValenciaDivClean:
    DampingParameter: 1.0

VariableFixing:
  FixConservatives:
    CutoffD: 1.01e-15
    MinimumValueOfD: 1.0e-15
    SafetyFactorForB: 1.0e-12
    SafetyFactorForS: 1.0e-12
  FixToAtmosphere:
    DensityOfAtmosphere: 1.0e-15
    DensityCutoff: 1.01e-15
    TransitionDensityCutoff: 1.0e-14
    MaxVelocityMagnitude: 1.0e-4

EventsAndDenseTriggers:

